New Frontiers in the Study of Magnetic Massive Stars with the Habitable Worlds Observatory

High-mass stars are notable for several reasons: they are characterized by strong winds, which inject momentum and enriched material into their surroundings, and die spectacularly as supernovae, leaving behind compact remnants and heavy elements (such as those that make life on Earth possible). Despite their relative rarity, they play a disproportionate role in the evolution of the galaxies that host them, and likely also played a significant role in the early days of the Universe. A subset ($\sim$10\%) of these stars was also found to host magnetic fields on their surface. These fields impact their evolution, and may lead to exotic physics (e.g., heavy stellar-mass black holes, pair-instability supernovae, magnetars, etc.). However, the detection and measurement of magnetic fields is limited, due to current instrumentation, to nearby massive stars in the Milky Way. To truly understand how magnetism arises in massive stars, and what role it might have played in earlier stages of our Universe, we require next-generation hardware, such as the proposed near-infrared-to-ultraviolet spectropolarimeter Pollux, on the Habitable Worlds Observatory (HWO). In this contribution, we detail how Pollux @ HWO will enable new frontiers in the study of magnetic massive stars, delivering results that will profoundly impact the fields of stellar formation, stellar evolution, compact objects, and stellar feedback.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

